A Green's basis for the bosonic SMEFT to dimension 8

We present a basis of dimension-eight Green's functions involving Standard Model (SM) bosonic fields, consisting of 86 new operators. Rather than using algebraic identities and integration by parts, we prove the independence of these interactions in momentum space, including a discussion on evanescent bosonic operators. Our results pave the way for renormalising the SM effective field theory (SMEFT), as well as for performing matching of ultraviolet models onto the SMEFT, to higher order. To demonstrate the potential of our construction, we have implemented our basis in matchmakereft and used it to integrate out a heavy singlet scalar and a heavy quadruplet scalar up to one loop. We provide the corresponding dimension-eight Wilson coefficients. Likewise, we show how our results can be easily used to simplify cumbersome redundant Lagrangians arising, for example, from integrating out heavy fields using the path-integral approach to matching.

==> anc/basis.fr <==
(* H^8 *)
(***************************************************************************************************)
OH8 := ExpandIndices[aH8 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] Phibar[i3] Phi[i3] Phibar[i4] Phi[i4]]

(* H^4 D^4 *)
(***************************************************************************************************)
OH41    := ExpandIndices[aH41 DC[Phibar[i1],mu] DC[Phi[i1],nu] DC[Phibar[i2],nu] DC[Phi[i2],mu]]
OH42    := ExpandIndices[aH42 DC[Phibar[i1],mu] DC[Phi[i1],nu] DC[Phibar[i2],mu] DC[Phi[i2],nu]]
OH43    := ExpandIndices[aH43 DC[Phibar[i1],mu] DC[Phi[i1],mu] DC[Phibar[i2],nu] DC[Phi[i2],nu]]
(* Redundant *)
OH44 := ExpandIndices[rH44 (Phibar[i1] DC[DC[Phi[i1],mu],mu] + DC[DC[Phibar[i1],mu],mu] Phi[i1]) DC[Phibar[i2],nu] DC[Phi[i2],nu]]
OH45 := ExpandIndices[rH45 I (Phibar[i1] DC[DC[Phi[i1],mu],mu]-DC[DC[Phibar[i1],mu],mu] Phi[i1]) DC[Phibar[i2],nu] DC[Phi[i2],nu]]
OH46 := ExpandIndices[rH46 (DC[Phibar[i1],nu] Phi[i1] DC[DC[Phibar[i2],mu],mu] DC[Phi[i2],nu] + DC[Phibar[i2],nu] DC[DC[Phi[i2],mu],mu] Phibar[i1] DC[Phi[i1],nu])]
OH47 := ExpandIndices[rH47 I (DC[Phibar[i1],nu] Phi[i1] DC[DC[Phibar[i2],mu],mu] DC[Phi[i2],nu] - DC[Phibar[i2],nu] DC[DC[Phi[i2],mu],mu] Phibar[i1] DC[Phi[i1],nu])]
OH48 := ExpandIndices[rH48 (DC[DC[Phibar[i1],mu],mu] Phi[i1] DC[DC[Phibar[i2],nu],nu] Phi[i2] + Phibar[i1] DC[DC[Phi[i1],mu],mu] Phibar[i2] DC[DC[Phi[i2],nu],nu])]
OH49 := ExpandIndices[rH49 I (DC[DC[Phibar[i1],mu],mu] Phi[i1] DC[DC[Phibar[i2],nu],nu] Phi[i2] - Phibar[i1] DC[DC[Phi[i1],mu],mu] Phibar[i2] DC[DC[Phi[i2],nu],nu])]
OH410 := ExpandIndices[rH410 DC[DC[Phibar[i1],mu],mu] DC[DC[Phi[i1],nu],nu] Phibar[i2] Phi[i2]]
OH411 := ExpandIndices[rH411 Phibar[i1] DC[DC[Phi[i1],mu],mu] DC[DC[Phibar[i2],nu],nu] Phi[i2]]
OH412 := ExpandIndices[rH412 (DC[Phibar[i1],mu] Phi[i1] DC[Phibar[i2],mu] DC[DC[Phi[i2],nu],nu] + DC[DC[Phibar[i2],nu],nu] DC[Phi[i2],mu] Phibar[i1] DC[Phi[i1],mu])]
OH413 := ExpandIndices[rH413 I (DC[Phibar[i1],mu] Phi[i1] DC[Phibar[i2],mu] DC[DC[Phi[i2],nu],nu] - DC[DC[Phibar[i2],nu],nu] DC[Phi[i2],mu] Phibar[i1] DC[Phi[i1],mu])]

(* H^2 D^6 *)
(***************************************************************************************************)
(* Redundant *)
OH2     := -ExpandIndices[aH2 (DC[DC[DC[Phibar[i1],mu],mu],rho] DC[DC[DC[Phi[i1],nu],rho],nu] + DC[DC[DC[Phibar[i1],nu],rho],nu] DC[DC[DC[Phi[i1],mu],mu],rho] )]

(* H^6 D^2 *)
(***************************************************************************************************)
OH61    := ExpandIndices[aH61 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] DC[Phibar[i3],mu] DC[Phi[i3],mu]]
OH62    := ExpandIndices[aH62 Phibar[i1] Phi[i1] Phibar[i2] 2 Ta[j1,i2,i3] Phi[i3] DC[Phibar[i4],mu] 2 Ta[j1,i4,i5] DC[Phi[i5],mu]]
(* Redundant *)
OH63   := ExpandIndices[rH63 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] (Phibar[i3] DC[DC[Phi[i3],mu],mu]+ DC[DC[Phibar[i3],mu],mu] Phi[i3])]
OH64   := ExpandIndices[rH64 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] DC[Phibar[i3] I DC[Phi[i3],mu]-DC[Phibar[i3],mu] I Phi[i3],mu]]

(* X^2 H^4 *)
(***************************************************************************************************)
OG2H41  := ExpandIndices[aG2H41 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] FS[G,mu,nu,c1] FS[G,mu,nu,c1] ]
OG2H42  := ExpandIndices[aG2H42 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] FS[G,mu,nu,c1] Dual[FS][G,mu,nu,c1] ]
OW2H41  := ExpandIndices[aW2H41 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j1] ]
OW2H42  := ExpandIndices[aW2H42 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] Dual[FS][Wi,mu,nu,j1] FS[Wi,mu,nu,j1] ]
OW2H43  := ExpandIndices[aW2H43 Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] Phibar[i3] 2 Ta[j2,i3,i4] Phi[i4] FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j2]]
OW2H44  := ExpandIndices[aW2H44 Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] Phibar[i3] 2 Ta[j2,i3,i4] Phi[i4] Dual[FS][Wi,mu,nu,j1] FS[Wi,mu,nu,j2] ]
OWBH41  := ExpandIndices[aWBH41 Phibar[i1] Phi[i1] Phibar[i2] 2 Ta[j1,i2,i3] Phi[i3] FS[Wi,mu,nu,j1] FS[B,mu,nu] ]
OWBH42  := ExpandIndices[aWBH42 Phibar[i1] Phi[i1] Phibar[i2] 2 Ta[j1,i2,i3] Phi[i3] Dual[FS][Wi,mu,nu,j1] FS[B,mu,nu] ]
OB2H41  := ExpandIndices[aB2H41 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] FS[B,mu,nu] FS[B,mu,nu] ]
OB2H42  := ExpandIndices[aB2H42 Phibar[i1] Phi[i1] Phibar[i2] Phi[i2] Dual[FS][B,mu,nu] FS[B,mu,nu] ]

(* X H^4 D^2*)
(***************************************************************************************************)
OWH4D21 := ExpandIndices[aWH4D21 I Phibar[i1] Phi[i1] DC[Phibar[i2],mu] 2 Ta[j1,i2,i3] DC[Phi[i3],nu] FS[Wi,mu,nu,j1]]
OWH4D22 := ExpandIndices[aWH4D22 I Phibar[i1] Phi[i1] DC[Phibar[i2],mu] 2 Ta[j1,i2,i3] DC[Phi[i3],nu] Dual[FS][Wi,mu,nu,j1]]
OWH4D23 := ExpandIndices[aWH4D23 I Eps[j1,j2,j3] Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] DC[Phibar[i3],mu] 2 Ta[j2,i3,i4] DC[Phi[i4],nu] FS[Wi,mu,nu,j3]]
OWH4D24 := ExpandIndices[aWH4D24 I Eps[j1,j2,j3] Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] DC[Phibar[i3],mu] 2 Ta[j2,i3,i4] DC[Phi[i4],nu] Dual[FS][Wi,mu,nu,j3]]
OBH4D21 := ExpandIndices[aBH4D21 I Phibar[i1] Phi[i1] DC[Phibar[i2],mu] DC[Phi[i2],nu] FS[B,mu,nu]]
OBH4D22 := ExpandIndices[aBH4D22 I Phibar[i1] Phi[i1] DC[Phibar[i2],mu] DC[Phi[i2],nu] Dual[FS][B,mu,nu]]
(* Redundant *)
OWH4D25 := ExpandIndices[rWH4D25 Phibar[i1] Phi[i1] (DC[Phibar[i2],mu] 2 Ta[j1,i2,i3] Phi[i3] + Phibar[i3] 2 Ta[j1,i3,i2] DC[Phi[i2],mu]) DC[FS[Wi,mu,nu,j1],nu]]
OWH4D26 := ExpandIndices[rWH4D26 I Phibar[i1] Phi[i1] (DC[Phibar[i2],mu] 2 Ta[j1,i2,i3] Phi[i3] - Phibar[i3] 2 Ta[j1,i3,i2] DC[Phi[i2],mu]) DC[FS[Wi,mu,nu,j1],nu]]
OWH4D27 := ExpandIndices[rWH4D27 Eps[j1,j2,j3] DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] Phi[i2] Phibar[i3] 2 Ta[j2,i3,i4] DC[Phi[i4],nu] FS[Wi,mu,nu,j3]]
OBH4D23 := ExpandIndices[rBH4D23 I Phibar[i1] Phi[i1] DC[FS[B,mu,nu],nu] (DC[Phibar[i2],mu] Phi[i2] - Phibar[i2] DC[Phi[i2],mu])]

(* X^2 H^2 D^2 *)
(***************************************************************************************************)
OG2H2D21 := ExpandIndices[aG2H2D21 DC[Phibar[i1],mu] DC[Phi[i1],nu] FS[G,mu,rho,c1] FS[G,nu,rho,c1]]
OG2H2D22 := ExpandIndices[aG2H2D22 DC[Phibar[i1],mu] DC[Phi[i1],mu] FS[G,nu,rho,c1] FS[G,nu,rho,c1]]
OG2H2D23 := ExpandIndices[aG2H2D23 DC[Phibar[i1],mu] DC[Phi[i1],mu] FS[G,nu,rho,c1] Dual[FS][G,nu,rho,c1]]
OW2H2D21 := ExpandIndices[aW2H2D21 DC[Phibar[i1],mu] DC[Phi[i1],nu] FS[Wi,mu,rho,j1] FS[Wi,nu,rho,j1]]
OW2H2D22 := ExpandIndices[aW2H2D22 DC[Phibar[i1],mu] DC[Phi[i1],mu] FS[Wi,nu,rho,j1] FS[Wi,nu,rho,j1]]
OW2H2D23 := ExpandIndices[aW2H2D23 DC[Phibar[i1],mu] DC[Phi[i1],mu] FS[Wi,nu,rho,j1] Dual[FS][Wi,nu,rho,j1]]
OW2H2D24 := ExpandIndices[aW2H2D24 I Eps[j1,j2,j3] DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] FS[Wi,mu,rho,j2] FS[Wi,nu,rho,j3]]
OW2H2D25 := ExpandIndices[aW2H2D25  Eps[j1,j2,j3] DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] (FS[Wi,mu,rho,j2] Dual[FS][Wi,nu,rho,j3] - Dual[FS][Wi,mu,rho,j2] FS[Wi,nu,rho,j3])]
OW2H2D26 := ExpandIndices[aW2H2D26 I Eps[j1,j2,j3] DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] (FS[Wi,mu,rho,j2] Dual[FS][Wi,nu,rho,j3] + Dual[FS][Wi,mu,rho,j2] FS[Wi,nu,rho,j3])]
OWBH2D21 := ExpandIndices[aWBH2D21 DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],mu] FS[B,nu,rho] FS[Wi,nu,rho,j1]]
OWBH2D22 := ExpandIndices[aWBH2D22 DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],mu] FS[B,nu,rho] Dual[FS][Wi,nu,rho,j1]]
OWBH2D23 := ExpandIndices[aWBH2D23 I DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] (FS[B,mu,rho] FS[Wi,nu,rho,j1] - FS[B,nu,rho] FS[Wi,mu,rho,j1])]
OWBH2D24 := ExpandIndices[aWBH2D24 DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] (FS[B,mu,rho] FS[Wi,nu,rho,j1] + FS[B,nu,rho] FS[Wi,mu,rho,j1])]
OWBH2D25 := ExpandIndices[aWBH2D25 I DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] (FS[B,mu,rho] Dual[FS][Wi,nu,rho,j1] - FS[B,nu,rho] Dual[FS][Wi,mu,rho,j1])]
OWBH2D26 := ExpandIndices[aWBH2D26 DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] (FS[B,mu,rho] Dual[FS][Wi,nu,rho,j1] + FS[B,nu,rho] Dual[FS][Wi,mu,rho,j1])]
OB2H2D21 := ExpandIndices[aB2H2D21 DC[Phibar[i1],mu] DC[Phi[i1],nu] FS[B,mu,rho] FS[B,nu,rho]]
OB2H2D22 := ExpandIndices[aB2H2D22 DC[Phibar[i1],mu] DC[Phi[i1],mu] FS[B,nu,rho] FS[B,nu,rho]]
OB2H2D23 := ExpandIndices[aB2H2D23 DC[Phibar[i1],mu] DC[Phi[i1],mu] FS[B,nu,rho] Dual[FS][B,nu,rho]]
(* Redundant *)
OG2H2D24 := ExpandIndices[rG2H2D24 (DC[Phibar[i1],mu] Phi[i1] + Phibar[i1] DC[Phi[i1],mu]) DC[FS[G,mu,rho,c1],nu] FS[G,nu,rho,c1]]
OG2H2D25 := ExpandIndices[rG2H2D25 I (Phibar[i1] DC[DC[Phi[i1],nu],mu] - DC[DC[Phibar[i1],nu],mu] Phi[i1]) FS[G,mu,rho,c1] FS[G,nu,rho,c1]]
OG2H2D26 := ExpandIndices[rG2H2D26 Phibar[i1] Phi[i1] DC[DC[FS[G,mu,rho,c1],nu],mu] FS[G,nu,rho,c1]]
OG2H2D27 := ExpandIndices[rG2H2D27 I (Phibar[i1] DC[Phi[i1],nu] - DC[Phibar[i1],nu] Phi[i1]) DC[FS[G,mu,rho,c1],mu] FS[G,nu,rho,c1]]
OG2H2D28 := ExpandIndices[rG2H2D28 (Phibar[i1] DC[Phi[i1],nu] + DC[Phibar[i1],nu] Phi[i1]) DC[FS[G,mu,rho,c1],mu] FS[G,nu,rho,c1]]
OG2H2D29 := ExpandIndices[rG2H2D29 (Phibar[i1] DC[DC[Phi[i1],mu],mu] + DC[DC[Phibar[i1],mu],mu] Phi[i1]) FS[G,nu,rho,c1] Dual[FS][G,nu,rho,c1]]
OG2H2D210 := ExpandIndices[rG2H2D210 I (Phibar[i1] DC[DC[Phi[i1],mu],mu] - DC[DC[Phibar[i1],mu],mu] Phi[i1]) FS[G,nu,rho,c1] Dual[FS][G,nu,rho,c1]]
OG2H2D211 := ExpandIndices[rG2H2D211 (Phibar[i1] DC[Phi[i1],nu] + DC[Phibar[i1],nu] Phi[i1]) DC[FS[G,mu,rho,c1],mu] Dual[FS][G,nu,rho,c1]]
OG2H2D212 := ExpandIndices[rG2H2D212 I (Phibar[i1] DC[Phi[i1],nu] - DC[Phibar[i1],nu] Phi[i1]) DC[FS[G,mu,rho,c1],mu] Dual[FS][G,nu,rho,c1]]
OB2H2D24 := ExpandIndices[rB2H2D24 (DC[Phibar[i1],mu] Phi[i1] + Phibar[i1] DC[Phi[i1],mu]) DC[FS[B,mu,rho],nu] FS[B,nu,rho]]
OB2H2D25 := ExpandIndices[rB2H2D25 I (Phibar[i1] DC[DC[Phi[i1],nu],mu] - DC[DC[Phibar[i1],nu],mu] Phi[i1]) FS[B,mu,rho] FS[B,nu,rho]]
OB2H2D26 := ExpandIndices[rB2H2D26 Phibar[i1] Phi[i1] DC[DC[FS[B,mu,rho],nu],mu] FS[B,nu,rho]]
OB2H2D27 := ExpandIndices[rB2H2D27 I (Phibar[i1] DC[Phi[i1],nu] - DC[Phibar[i1],nu] Phi[i1]) DC[FS[B,mu,rho],mu] FS[B,nu,rho]]
OB2H2D28 := ExpandIndices[rB2H2D28 (Phibar[i1] DC[Phi[i1],nu] + DC[Phibar[i1],nu] Phi[i1]) DC[FS[B,mu,rho],mu] FS[B,nu,rho]]
OB2H2D29 := ExpandIndices[rB2H2D29 (Phibar[i1] DC[DC[Phi[i1],mu],mu] + DC[DC[Phibar[i1],mu],mu] Phi[i1]) FS[B,nu,rho] Dual[FS][B,nu,rho]]
OB2H2D210 := ExpandIndices[rB2H2D210 I (Phibar[i1] DC[DC[Phi[i1],mu],mu] - DC[DC[Phibar[i1],mu],mu] Phi[i1]) FS[B,nu,rho] Dual[FS][B,nu,rho]]
OB2H2D211 := ExpandIndices[rB2H2D211 (Phibar[i1] DC[Phi[i1],nu] + DC[Phibar[i1],nu] Phi[i1]) DC[FS[B,mu,rho],mu] Dual[FS][B,nu,rho]]
OB2H2D212 := ExpandIndices[rB2H2D212 I (Phibar[i1] DC[Phi[i1],nu] - DC[Phibar[i1],nu] Phi[i1]) DC[FS[B,mu,rho],mu] Dual[FS][B,nu,rho]]
OW2H2D27 := ExpandIndices[rW2H2D27 I Eps[j1,j2,j3] (Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] - DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]) DC[FS[Wi,mu,rho,j2],mu] Dual[FS][Wi,nu,rho,j3]]
OW2H2D28 := ExpandIndices[rW2H2D28 Eps[j1,j2,j3] Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] DC[DC[FS[Wi,mu,rho,j2],mu],nu] Dual[FS][Wi,nu,rho,j3]]
OW2H2D29 := ExpandIndices[rW2H2D29 I (Phibar[i1] DC[Phi[i1],nu]-DC[Phibar[i1],nu] Phi[i1]) DC[FS[Wi,mu,rho,j1],mu] Dual[FS][Wi,nu,rho,j1]]
OW2H2D210 := ExpandIndices[rW2H2D210 (DC[Phibar[i1],nu] Phi[i1]+Phibar[i1] DC[Phi[i1],nu]) DC[FS[Wi,mu,rho,j1],mu] Dual[FS][Wi,nu,rho,j1]]
OW2H2D211 := ExpandIndices[rW2H2D211 (Phibar[i1] DC[Phi[i1],nu]+DC[Phibar[i1],nu] Phi[i1]) DC[FS[Wi,mu,rho,j1],mu] FS[Wi,nu,rho,j1]]
OW2H2D212 := ExpandIndices[rW2H2D212 I (DC[Phibar[i1],nu] Phi[i1]-Phibar[i1] DC[Phi[i1],nu]) DC[FS[Wi,mu,rho,j1],mu] FS[Wi,nu,rho,j1]]
OW2H2D213 := ExpandIndices[rW2H2D213 Phibar[i1] Phi[i1] DC[FS[Wi,mu,rho,j1],mu] DC[FS[Wi,nu,rho,j1],nu]]
OW2H2D214 := ExpandIndices[rW2H2D214 (DC[Phibar[i1],mu] Phi[i1]+Phibar[i1] DC[Phi[i1],mu])  FS[Wi,nu,rho,j1] DC[FS[Wi,nu,rho,j1],mu]]
OW2H2D215 := ExpandIndices[rW2H2D215 I (DC[Phibar[i1],mu] Phi[i1] -Phibar[i1] DC[Phi[i1],mu]) FS[Wi,nu,rho,j1] DC[FS[Wi,nu,rho,j1],mu]]
OW2H2D216 := ExpandIndices[rW2H2D216 (DC[Phibar[i1],mu] Phi[i1]+Phibar[i1] DC[Phi[i1],mu]) DC[FS[Wi,nu,rho,j1],mu] Dual[FS][Wi,nu,rho,j1]]
OW2H2D217 := ExpandIndices[rW2H2D217 I (DC[Phibar[i1],mu] Phi[i1]-Phibar[i1] DC[Phi[i1],mu]) DC[FS[Wi,nu,rho,j1],mu] Dual[FS][Wi,nu,rho,j1]]
OW2H2D218 := ExpandIndices[rW2H2D218 Eps[j1,j2,j3] (Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu] + DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]) DC[FS[Wi,mu,rho,j2],mu] FS[Wi,nu,rho,j3]]
OW2H2D219 := ExpandIndices[rW2H2D219 I Eps[j1,j2,j3] (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2] - Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]) DC[FS[Wi,mu,rho,j2],mu] FS[Wi,nu,rho,j3]]
OWBH2D27 := ExpandIndices[rWBH2D27 I (Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],mu]-DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] Phi[i2]) DC[FS[B,nu,rho],mu] FS[Wi,nu,rho,j1]]
OWBH2D28 := ExpandIndices[rWBH2D28 (Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]+DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]) DC[FS[B,mu,rho],mu] FS[Wi,nu,rho,j1]]
OWBH2D29 := ExpandIndices[rWBH2D29 I (Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]-DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]) DC[FS[B,mu,rho],mu] FS[Wi,nu,rho,j1]]
OWBH2D210 := ExpandIndices[rWBH2D210 Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] DC[FS[B,mu,rho],mu] DC[FS[Wi,nu,rho,j1],nu]]
OWBH2D211 := ExpandIndices[rWBH2D211 (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]+Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]) FS[B,mu,rho] DC[FS[Wi,nu,rho,j1],mu]]
OWBH2D212 := ExpandIndices[rWBH2D212 I (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]-Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]) FS[B,mu,rho] DC[FS[Wi,nu,rho,j1],mu]]
OWBH2D213 := ExpandIndices[rWBH2D213 Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] FS[B,mu,rho] DC[DC[FS[Wi,nu,rho,j1],mu],nu]]
OWBH2D214 := ExpandIndices[rWBH2D214 I (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]-Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]) DC[FS[B,mu,rho],mu] Dual[FS][Wi,nu,rho,j1]]
OWBH2D215 := ExpandIndices[rWBH2D215 I (Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],mu]-DC[Phibar[i1],mu] 2 Ta[j1,i1,i2] Phi[i2]) DC[FS[B,nu,rho],mu] Dual[FS][Wi,nu,rho,j1]]
OWBH2D216 := ExpandIndices[rWBH2D216 Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] DC[DC[FS[B,nu,rho],mu],mu] Dual[FS][Wi,nu,rho,j1]]
OWBH2D217 := ExpandIndices[rWBH2D217 Phibar[i1] Ta[j1,i1,i2] Phi[i2] DC[DC[FS[Wi,mu,nu,j1],mu],rho] Dual[FS][B,nu,rho]]
OWBH2D218 := ExpandIndices[rWBH2D218 I (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]-Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]) Dual[FS][B,mu,rho] DC[FS[Wi,nu,rho,j1],mu]]
OWBH2D219 := ExpandIndices[rWBH2D219 (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] Phi[i2]+Phibar[i1] 2 Ta[j1,i1,i2] DC[Phi[i2],nu]) Dual[FS][B,mu,rho] DC[FS[Wi,nu,rho,j1],mu]]

(* X H^2 D^4 *)
(***************************************************************************************************)
(* Redundant *)
OBH2D41 := ExpandIndices[rBH2D41 DC[FS[B,mu,nu],mu] (DC[Phibar[i1],nu] I DC[DC[Phi[i1],rho],rho] - I DC[DC[Phibar[i1],rho],rho] DC[Phi[i1],nu])]
OBH2D42 := ExpandIndices[rBH2D42 DC[FS[B,mu,nu],mu] (DC[Phibar[i1],nu] DC[DC[Phi[i1],rho],rho] + DC[DC[Phibar[i1],rho],rho] DC[Phi[i1],nu])]
OBH2D43 := ExpandIndices[rBH2D43 DC[FS[B,mu,nu],mu] (DC[DC[Phibar[i1],nu],rho] I DC[Phi[i1],rho] - I DC[Phibar[i1],rho] DC[DC[Phi[i1],nu],rho])]
OWH2D41 := ExpandIndices[rWH2D41 DC[FS[Wi,mu,nu,j1],mu] (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] I DC[DC[Phi[i2],rho],rho] - I DC[DC[Phibar[i2],rho],rho] 2 Ta[j1,i2,i1] DC[Phi[i1],nu])]
OWH2D42 := ExpandIndices[rWH2D42 DC[FS[Wi,mu,nu,j1],mu] (DC[Phibar[i1],nu] 2 Ta[j1,i1,i2] DC[DC[Phi[i2],rho],rho] + DC[DC[Phibar[i2],rho],rho] 2 Ta[j1,i2,i1] DC[Phi[i1],nu])]
OWH2D43 := ExpandIndices[rWH2D43 DC[FS[Wi,mu,nu,j1],mu] (DC[DC[Phibar[i1],nu],rho] 2 Ta[j1,i1,i2] I DC[Phi[i2],rho] - I DC[Phibar[i2],rho] 2 Ta[j1,i2,i1] DC[DC[Phi[i1],nu],rho])]

(* X^3 H^2 *)
(***************************************************************************************************)
OG3H21 := ExpandIndices[aG3H21 f[c1,c2,c3] Phibar[i1] Phi[i1] FS[G,mu,nu,c1] FS[G,nu,rho,c2] FS[G,rho,mu,c3] ]
OG3H22 := ExpandIndices[aG3H22 f[c1,c2,c3] Phibar[i1] Phi[i1] FS[G,mu,nu,c1] FS[G,nu,rho,c2] Dual[FS][G,rho,mu,c3] ]
OW3H21 := ExpandIndices[aW3H21 Eps[j1,j2,j3] Phibar[i1] Phi[i1] FS[Wi,mu,nu,j1] FS[Wi,nu,rho,j2] FS[Wi,rho,mu,j3] ]
OW3H22 := ExpandIndices[aW3H22 Eps[j1,j2,j3] Phibar[i1] Phi[i1] FS[Wi,mu,nu,j1] FS[Wi,nu,rho,j2] Dual[FS][Wi,rho,mu,j3] ]
OW2BH21 := ExpandIndices[aW2BH21 Eps[j1,j2,j3] Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] FS[B,mu,nu] FS[Wi,nu,rho,j2] FS[Wi,rho,mu,j3] ]
OW2BH22 := ExpandIndices[aW2BH22 Eps[j1,j2,j3] Phibar[i1] 2 Ta[j1,i1,i2] Phi[i2] (Dual[FS][B,mu,nu] FS[Wi,nu,rho,j2] FS[Wi,mu,rho,j3] + FS[B,mu,nu] FS[Wi,nu,rho,j2] Dual[FS][Wi,mu,rho,j3] ) ]

(* X^2 D^4 *)
(***************************************************************************************************)
(* Redundant *)
OB2D4 := ExpandIndices[rB2D4 DC[DC[FS[B,mu,nu],mu],sigma] DC[DC[FS[B,rho,nu],rho],sigma]]
OW2D4 := ExpandIndices[rW2D4 DC[DC[FS[Wi,mu,nu,j1],mu],sigma] DC[DC[FS[Wi,rho,nu,j1],rho],sigma]]
OG2D4 := ExpandIndices[rG2D4 DC[DC[FS[G,mu,nu,c1],mu],sigma] DC[DC[FS[G,rho,nu,c1],rho],sigma]]

(* X^3 D^2 *)
(***************************************************************************************************)
(* Redundant *)
OW2BD21 := ExpandIndices[rW2BD21 FS[B,mu,nu] DC[FS[Wi,mu,nu,j1],rho] DC[FS[Wi,rho,sigma,j1],sigma]]
OW2BD22 := ExpandIndices[rW2BD22 FS[B,mu,nu] DC[DC[FS[Wi,mu,rho,j1],sigma],sigma] FS[Wi,nu,rho,j1]]
OW2BD23 := ExpandIndices[rW2BD23 Dual[FS][B,mu,nu] DC[FS[Wi,mu,nu,j1],rho] DC[FS[Wi,rho,sigma,j1],sigma]]
OW2BD24 := ExpandIndices[rW2BD24 Dual[FS][B,mu,nu] DC[DC[FS[Wi,mu,rho,j1],sigma],sigma] FS[Wi,nu,rho,j1]]
OG2BD21 := ExpandIndices[rG2BD21 FS[B,mu,nu] DC[FS[G,mu,nu,c1],rho] DC[FS[G,rho,sigma,c1],sigma]]
OG2BD22 := ExpandIndices[rG2BD22 FS[B,mu,nu] DC[DC[FS[G,mu,rho,c1],sigma],sigma] FS[G,nu,rho,c1]]
OG2BD23 := ExpandIndices[rG2BD23 Dual[FS][B,mu,nu] DC[FS[G,mu,nu,c1],rho] DC[FS[G,rho,sigma,c1],sigma]]
OG2BD24 := ExpandIndices[rG2BD24 Dual[FS][B,mu,nu] DC[DC[FS[G,mu,rho,c1],sigma],sigma] FS[G,nu,rho,c1]]
OW3D21 := ExpandIndices[rW3D21 Eps[j1,j2,j3] FS[Wi,mu,nu,j1] DC[FS[Wi,mu,nu,j2],rho] DC[FS[Wi,rho,sigma,j3],sigma]]
OW3D22 := ExpandIndices[rW3D22 Eps[j1,j2,j3] FS[Wi,mu,nu,j1] DC[FS[Wi,rho,mu,j2],rho] DC[FS[Wi,sigma,nu,j3],sigma]]
OW3D23 := ExpandIndices[rW3D23 Eps[j1,j2,j3] Dual[FS][Wi,mu,nu,j1] DC[FS[Wi,mu,nu,j2],rho] DC[FS[Wi,rho,sigma,j3],sigma]]
OW3D24 := ExpandIndices[rW3D24 Eps[j1,j2,j3] Dual[FS][Wi,mu,nu,j1] DC[FS[Wi,rho,mu,j2],rho] DC[FS[Wi,sigma,nu,j3],sigma]]
OG3D21 := ExpandIndices[rG3D21 f[c1,c2,c3] FS[G,mu,nu,c1] DC[FS[G,mu,nu,c2],rho] DC[FS[G,rho,sigma,c3],sigma]]
OG3D22 := ExpandIndices[rG3D22 f[c1,c2,c3] FS[G,mu,nu,c1] DC[FS[G,rho,mu,c2],rho] DC[FS[G,sigma,nu,c3],sigma]]
OG3D23 := ExpandIndices[rG3D23 f[c1,c2,c3] Dual[FS][G,mu,nu,c1] DC[FS[G,mu,nu,c2],rho] DC[FS[G,rho,sigma,c3],sigma]]
OG3D24 := ExpandIndices[rG3D24 f[c1,c2,c3] Dual[FS][G,mu,nu,c1] DC[FS[G,rho,mu,c2],rho] DC[FS[G,sigma,nu,c3],sigma]]

(* X^4 *)
(***************************************************************************************************)
OG41   := ExpandIndices[aG41 FS[G,mu,nu,c1] FS[G,mu,nu,c1] FS[G,rho,sigma,c2] FS[G,rho,sigma,c2]]
OG42   := ExpandIndices[aG42 FS[G,mu,nu,c1] Dual[FS][G,mu,nu,c1] FS[G,rho,sigma,c2] Dual[FS][G,rho,sigma,c2]]
OG43   := ExpandIndices[aG43 FS[G,mu,nu,c1] FS[G,mu,nu,c2] FS[G,rho,sigma,c1] FS[G,rho,sigma,c2]]
OG44   := ExpandIndices[aG44 FS[G,mu,nu,c1] Dual[FS][G,mu,nu,c2] FS[G,rho,sigma,c1] Dual[FS][G,rho,sigma,c2]]
OG45   := ExpandIndices[aG45 FS[G,mu,nu,c1] FS[G,mu,nu,c1] FS[G,rho,sigma,c2] Dual[FS][G,rho,sigma,c2]]
OG46   := ExpandIndices[aG46 FS[G,mu,nu,c1] FS[G,mu,nu,c2] FS[G,rho,sigma,c1] Dual[FS][G,rho,sigma,c2]]
OG47   := ExpandIndices[aG47 dSUN[c1,c2,c5] dSUN[c3,c4,c5] FS[G,mu,nu,c1] FS[G,mu,nu,c2] FS[G,rho,sigma,c3] FS[G,rho,sigma,c4]]
OG48   := ExpandIndices[aG47 dSUN[c1,c2,c5] dSUN[c3,c4,c5] FS[G,mu,nu,c1] Dual[FS][G,mu,nu,c2] FS[G,rho,sigma,c3] Dual[FS][G,rho,sigma,c4]]
OG49   := ExpandIndices[aG47 dSUN[c1,c2,c5] dSUN[c3,c4,c5] FS[G,mu,nu,c1] FS[G,mu,nu,c2] FS[G,rho,sigma,c3] Dual[FS][G,rho,sigma,c4]]
OW41   := ExpandIndices[aW41 FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j1] FS[Wi,rho,sigma,j2] FS[Wi,rho,sigma,j2]]
OW42   := ExpandIndices[aW42 FS[Wi,mu,nu,j1] Dual[FS][Wi,mu,nu,j1] FS[Wi,rho,sigma,j2] Dual[FS][Wi,rho,sigma,j2]]
OW43   := ExpandIndices[aW43 FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j2] FS[Wi,rho,sigma,j1] FS[Wi,rho,sigma,j2]]
OW44   := ExpandIndices[aW44 FS[Wi,mu,nu,j1] Dual[FS][Wi,mu,nu,j2] FS[Wi,rho,sigma,j1] Dual[FS][Wi,rho,sigma,j2]]
OW45   := ExpandIndices[aW45 FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j1] FS[Wi,rho,sigma,j2] Dual[FS][Wi,rho,sigma,j2]]
OW46   := ExpandIndices[aW46 FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j2] FS[Wi,rho,sigma,j1] Dual[FS][Wi,rho,sigma,j2]]
OB41   := ExpandIndices[aB41 FS[B,mu,nu] FS[B,mu,nu] FS[B,rho,sigma] FS[B,rho,sigma]]
OB42   := ExpandIndices[aB42 FS[B,mu,nu] Dual[FS][B,mu,nu] FS[B,rho,sigma] Dual[FS][B,rho,sigma]]
OB43   := ExpandIndices[aB43 FS[B,mu,nu] FS[B,mu,nu] FS[B,rho,sigma] Dual[FS][B,rho,sigma]]
OG3B1 := ExpandIndices[aG3B1 dSUN[c1,c2,c3] FS[B,mu,nu] FS[G,mu,nu,c1] FS[G,rho,sigma,c2] FS[G,rho,sigma,c3] ]
OG3B2 := ExpandIndices[aG3B2 dSUN[c1,c2,c3] FS[B,mu,nu] Dual[FS][G,mu,nu,c1] FS[G,rho,sigma,c2] Dual[FS][G,rho,sigma,c3] ]
OG3B3 := ExpandIndices[aG3B3 dSUN[c1,c2,c3] FS[B,mu,nu] Dual[FS][G,mu,nu,c1] FS[G,rho,sigma,c2] FS[G,rho,sigma,c3] ]
OG3B4 := ExpandIndices[aG3B1 dSUN[c1,c2,c3] FS[B,mu,nu] FS[G,mu,nu,c1] FS[G,rho,sigma,c2] Dual[FS][G,rho,sigma,c3] ]
OG2W21 := ExpandIndices[aG2W21 FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j1] FS[G,rho,sigma,c1] FS[G,rho,sigma,c1] ]
OG2W22 := ExpandIndices[aG2W22 FS[Wi,mu,nu,j1] Dual[FS][Wi,mu,nu,j1] FS[G,rho,sigma,c1] Dual[FS][G,rho,sigma,c1] ]
OG2W23 := ExpandIndices[aG2W23 FS[Wi,mu,nu,j1] FS[G,mu,nu,c1] FS[Wi,rho,sigma,c1] FS[G,rho,sigma,c1] ]
OG2W24 := ExpandIndices[aG2W24 FS[Wi,mu,nu,j1] Dual[FS][G,mu,nu,c1] FS[Wi,rho,sigma,j1] Dual[FS][G,rho,sigma,c1] ]
OG2W25 := ExpandIndices[aG2W25 FS[Wi,mu,nu,j1] Dual[FS][Wi,mu,nu,j1] FS[G,rho,sigma,c1] FS[G,rho,sigma,c1] ]
OG2W26 := ExpandIndices[aG2W26 FS[Wi,mu,nu,j1] FS[Wi,mu,nu] FS[G,rho,sigma,c1] Dual[FS][G,rho,sigma,c1] ]
OG2W27 := ExpandIndices[aG2W27 FS[Wi,mu,nu,j1] FS[G,mu,nu,c1] FS[Wi,rho,sigma] Dual[FS][G,rho,sigma,c1] ]
OG2B21 := ExpandIndices[aG2B21 FS[B,mu,nu] FS[B,mu,nu] FS[G,rho,sigma,c1] FS[G,rho,sigma,c1] ]
OG2B22 := ExpandIndices[aG2B22 FS[B,mu,nu] Dual[FS][B,mu,nu] FS[G,rho,sigma,c1] Dual[FS][G,rho,sigma,c1] ]
OG2B23 := ExpandIndices[aG2B23 FS[B,mu,nu] FS[G,mu,nu,c1] FS[B,rho,sigma] FS[G,rho,sigma,c1] ]
OG2B24 := ExpandIndices[aG2B24 FS[B,mu,nu] Dual[FS][G,mu,nu,c1] FS[B,rho,sigma] Dual[FS][G,rho,sigma,c1] ]
OG2B25 := ExpandIndices[aG2B25 FS[B,mu,nu] Dual[FS][B,mu,nu] FS[G,rho,sigma,c1] FS[G,rho,sigma,c1] ]
OG2B26 := ExpandIndices[aG2B26 FS[B,mu,nu] FS[B,mu,nu] FS[G,rho,sigma,c1] Dual[FS][G,rho,sigma,c1] ]
OG2B27 := ExpandIndices[aG2B27 FS[B,mu,nu] FS[G,mu,nu,c1] FS[B,rho,sigma] Dual[FS][G,rho,sigma,c1] ]
OW2B21 := ExpandIndices[aW2B21 FS[B,mu,nu] FS[B,mu,nu] FS[Wi,rho,sigma,j1] FS[Wi,rho,sigma,j1]]
OW2B22 := ExpandIndices[aW2B22 FS[B,mu,nu] Dual[FS][B,mu,nu] FS[Wi,rho,sigma,j1] Dual[FS][Wi,rho,sigma,j1]]
OW2B23 := ExpandIndices[aW2B23 FS[B,mu,nu] FS[Wi,mu,nu,j1] FS[B,rho,sigma] FS[Wi,rho,sigma,j1]]
OW2B24 := ExpandIndices[aW2B24 FS[B,mu,nu] Dual[FS][Wi,mu,nu,j1] FS[B,rho,sigma] Dual[FS][Wi,rho,sigma,j1]]
OW2B25 := ExpandIndices[aW2B25 FS[B,mu,nu] FS[B,mu,nu] FS[Wi,rho,sigma,j1] FS[Wi,rho,sigma,j1]]
OW2B26 := ExpandIndices[aW2B26 FS[B,mu,nu] FS[B,mu,nu] FS[Wi,rho,sigma,j1] Dual[FS][Wi,rho,sigma,j1]]
OW2B27 := ExpandIndices[aW2B27 FS[B,mu,nu] FS[Wi,mu,nu,j1] FS[B,rho,sigma] Dual[FS][Wi,rho,sigma,j1]]


==> anc/model.fr <==
M$ModelName = "model";

FeynmanGauge = True;

M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },

  SU2L == {
    Abelian           -> False,
    CouplingConstant  -> g2, 
    GaugeBoson        -> Wi,
    StructureConstant -> Eps,
    Representations   -> {Ta, SU2D},
    Definitions       -> {Ta[a_,b_,c_] -> PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_] :> I Eps[i,j,k]}
  },

  SU3C == {
    Abelian           -> False,
    CouplingConstant  -> gs,
    GaugeBoson        -> G,
    StructureConstant -> f,
    Representations   -> {T,Colour},
    SymmetricTensor   -> dSUN
  }
};

IndexRange[Index[SU2D]] = Unfold[Range[2]];
IndexRange[Index[SU2W]] = Unfold[Range[3]];
IndexRange[Index[Gluon]] = NoUnfold[Range[8]];
IndexRange[Index[Colour]] = NoUnfold[Range[3]];
IndexRange[Index[Generation]] = NoUnfold[Range[3]];

IndexStyle[SU2W,j];
IndexStyle[SU2D,i];
IndexStyle[Gluon,c];
IndexStyle[Colour,c];
IndexStyle[Generation,f];

M$ClassesDescription = {

  V[1] == { 
    ClassName     -> B, 
    SelfConjugate -> True,
    Mass          -> 0,
    Width         -> 0
  },

  V[2] == {
    ClassName      -> W,
    SelfConjugate  -> False,
    QuantumNumbers -> {Q -> 1},
    Mass           -> 0,
    Width          -> 0
  },

  V[3] == {
    ClassName     -> W3,
    SelfConjugate -> True,
    Mass          -> 0,
    Width         -> 0
  },

  V[4] == {
    ClassName      -> Wi,
    Unphysical     -> True,
    SelfConjugate  -> True,
    Indices        -> {Index[SU2W]},
    FlavorIndex    -> SU2W,
    Definitions    -> {Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> W3[mu]}
  },

  V[5] == {
    ClassName     -> G,
    SelfConjugate -> True,
    Indices       -> {Index[Gluon]},
    Mass          -> 0,
    Width         -> 0
  },

  V[6] == {
    ClassName     -> Bquan, 
    SelfConjugate -> True,
    Mass          -> 0,
    Width         -> 0
  },

  V[7] == {
    ClassName      -> Wquan,
    SelfConjugate  -> False,
    QuantumNumbers -> {Q -> 1},
    Mass           -> 0,
    Width          -> 0
  },

  V[8] == {
    ClassName     -> W3quan,
    SelfConjugate -> True,
    Mass          -> 0,
    Width         -> 0
  },

  V[9] == {
    ClassName      -> Wiquan,
    Unphysical     -> True,
    SelfConjugate  -> True,
    Indices        -> {Index[SU2W]},
    FlavorIndex    -> SU2W,
    Definitions    -> {Wiquan[mu_,1] -> (Wquanbar[mu]+Wquan[mu])/Sqrt[2], Wiquan[mu_,2] -> (Wquanbar[mu]-Wquan[mu])/(I*Sqrt[2]), Wiquan[mu_,3] -> W3quan[mu]}
  },

    V[10] == {
    ClassName     -> Gquan,
    SelfConjugate -> True,
    Indices       -> {Index[Gluon]},
    Mass          -> 0,
    Width         -> 0
    },

  U[1] == {
    ClassName       -> ghB,
    SelfConjugate   -> False,
    Ghost           -> B,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width           -> 0
  },

  U[2] == {
    ClassName       -> ghWp,
    SelfConjugate   -> False,
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> 0,
    Width           -> 0
  },

  U[3] == {
    ClassName      -> ghWm,
    SelfConjugate  -> False,
    Ghost          -> Wbar,
    QuantumNumbers -> {GhostNumber -> 1, Q -> -1},
    Mass           -> 0,
    Width          -> 0
  },

  U[4] == {
    ClassName      -> ghW3,
    SelfConjugate  -> False,
    Ghost          -> W3,
    QuantumNumbers -> {GhostNumber -> 1},
    Mass           -> 0,
    Width          -> 0
  },

  U[5] == {
    ClassName      -> ghWi,
    Unphysical     -> True,
    SelfConjugate  -> False,
    Indices        -> {Index[SU2W]},
    Ghost          -> Wi,
    QuantumNumbers -> {GhostNumber -> 1},
    FlavorIndex    -> SU2W,
    Definitions    -> {ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> ghW3}
  },

    U[6] == {
    ClassName      -> ghG,
    SelfConjugate  -> False,
    Indices        -> {Index[Gluon]},
    Ghost          -> G,
    QuantumNumbers -> {GhostNumber -> 1},
    Mass           -> 0,
    Width           -> 0
    },

  F[1] == { 
    ClassName      -> vL,
    Indices        -> {Index[Generation]},
    SelfConjugate  -> False,
    Mass           -> 0
  },

  F[2] == { 
    ClassName      -> eL, 
    Indices        -> {Index[Generation]},
    SelfConjugate  -> False,
    QuantumNumbers -> {Q -> -1},
    Mass           -> 0
  },

  F[3] == { 
    ClassName      -> eR,
    Indices        -> {Index[Generation]},
    SelfConjugate  -> False,
    QuantumNumbers -> {Q -> -1},
    Mass           -> 0
  },

  F[5] == {
    ClassName      -> LL,
    Unphysical     -> True,
    Indices        -> {Index[SU2D],Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> {LL[sp1_,1,ff_] :> Module[{sp2}, ProjM[sp1,sp2] vL[sp2,ff]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] eL[sp2,ff]]}
  },

  F[6] == {
    ClassName      -> ER,
    Unphysical     -> True,
    Indices        -> {Index[Generation]},
    SelfConjugate  -> False,
    Mass           -> 0,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> {ER[sp_,ff_] :> right[eR[sp,ff]]}
  },

  F[8] == {
   ClassName      -> uL,
   Indices        -> {Index[Colour],Index[Generation]},
   QuantumNumbers -> {Q -> 2/3},
   SelfConjugate  -> False,
   Mass           -> 0
  },

  F[9] == {
    ClassName      -> dL,
    Indices        -> {Index[Colour],Index[Generation]},
    QuantumNumbers -> {Q -> -1/3},
    SelfConjugate  -> False,
    Mass           -> 0
  },

  F[10] == {
    ClassName      -> uR,
    Indices        -> {Index[Colour],Index[Generation]},
    QuantumNumbers -> {Q -> 2/3},
    SelfConjugate  -> False,
    Mass           -> 0
  },

  F[11] == {
    ClassName      -> dR,
    Indices        -> {Index[Colour],Index[Generation]},
    QuantumNumbers -> {Q -> -1/3},
    SelfConjugate  -> False,
    Mass           -> 0
  },

  F[12] == {
    ClassName      -> QL,
    Unphysical     -> True,
    Indices        -> {Index[SU2D], Index[Colour],Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> {QL[sp1_,1,cc_,ff_] :> Module[{sp2}, ProjM[sp1,sp2] uL[sp2,cc,ff]], QL[sp1_,2,cc_,ff_] :> Module[{sp2}, ProjM[sp1,sp2] dL[sp2,cc,ff]]}
  },

  F[13] == {
    ClassName      -> UR,
    Unphysical     -> True,
    Indices        -> {Index[Colour],Index[Generation]},
    SelfConjugate  -> False,
    Mass           -> 0,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> {UR[sp_,cc_,ff_] :> right[uR[sp,cc,ff]]}
  },

    F[14] == {
    ClassName      -> DR,
    Unphysical     -> True,
    Indices        -> {Index[Colour],Index[Generation]},
    SelfConjugate  -> False,
    Mass           -> 0,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> {DR[sp_,cc_,ff_] :> right[dR[sp,cc,ff]]}
    },

  S[1] == { 
    ClassName      -> H0, 
    SelfConjugate  -> False,
    Mass           -> mH
  },

  S[2] == { 
    ClassName      -> Hp, 
    SelfConjugate  -> False,
    QuantumNumbers -> {Q -> 1},
    Mass           -> mH
  },

  S[3] == { 
    ClassName      -> Phi,
    Unphysical     -> True,
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    Mass           -> 0,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> {Phi[1] -> Hp, Phi[2] -> H0}
  }

};

M$Parameters = {

  mH == { 
    ParameterType    -> Internal
  },

  g1 == { 
    ParameterType    -> Internal
  },

  g2 == { 
    ParameterType    -> Internal
  },

  \[Lambda] == { 
    ParameterType    -> Internal
  },

  gs == {
    ParameterType    -> Internal
  },

  YU == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation],Index[Generation]}
  },

  YD == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation],Index[Generation]}
  },

  YE == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation],Index[Generation]}
  },

  aH8 == {
    ParameterType    -> Internal
  },

  aH41 == {
    ParameterType    -> Internal
  },

  aH42 == {
    ParameterType    -> Internal
  },

  aH43 == {
    ParameterType    -> Internal
  },

  rH2 == {
    ParameterType    -> Internal
  },

  rH44 == {
    ParameterType    -> Internal
  },

  rH45 == {
    ParameterType    -> Internal
  },

  rH46 == {
    ParameterType    -> Internal
  },

  rH47 == {
    ParameterType    -> Internal
  },

  rH48 == {
    ParameterType    -> Internal
  },

  rH49 == {
    ParameterType    -> Internal
  },

  rH410 == {
    ParameterType    -> Internal
  },

  rH411 == {
    ParameterType    -> Internal
  },

  rH412 == {
    ParameterType    -> Internal
  },

  rH413 == {
    ParameterType    -> Internal
  },

  aH61 == {
    ParameterType    -> Internal
  },

  aH62 == {
    ParameterType    -> Internal
  },

  rH63 == {
    ParameterType    -> Internal
  },

  rH64 == {
    ParameterType    -> Internal
  },

  aG3H21 == {
    ParameterType    -> Internal
  },

  aG3H22 == {
    ParameterType    -> Internal
  },

  aW3H21 == {
    ParameterType    -> Internal
  },

  aW3H22 == {
    ParameterType    -> Internal
  },

  aW2BH21 == {
    ParameterType    -> Internal
  },

  aW2BH22 == {
    ParameterType    -> Internal
  },

  aG2H41 == {
    ParameterType    -> Internal
  },

  aG2H42 == {
    ParameterType    -> Internal
  },

  aW2H41 == {
    ParameterType    -> Internal
  },

  aW2H42 == {
    ParameterType    -> Internal
  },

  aW2H43 == {
    ParameterType    -> Internal
  },

  aW2H44 == {
    ParameterType    -> Internal
  },

  aWBH41 == {
    ParameterType    -> Internal
  },

  aWBH42 == {
    ParameterType    -> Internal
  },

  aB2H41 == {
    ParameterType    -> Internal
  },

  aB2H42 == {
    ParameterType    -> Internal
  },

  aWH4D21 == {
    ParameterType    -> Internal
  },

  aWH4D22 == {
    ParameterType    -> Internal
  },

  aWH4D23 == {
    ParameterType    -> Internal
  },

  aWH4D24 == {
    ParameterType    -> Internal
  },

  aBH4D21 == {
    ParameterType    -> Internal
  },

  aBH4D22 == {
    ParameterType    -> Internal
  },

  rWH4D25 == {
    ParameterType    -> Internal
  },

  rWH4D25p == {
    ParameterType    -> Internal
  },

  rWH4D26 == {
    ParameterType    -> Internal
  },

  rWH4D26p == {
    ParameterType    -> Internal
  },

  rWH4D27 == {
    ParameterType    -> Internal
  },

  rWH4D28 == {
    ParameterType    -> Internal
  },

  rWH4D29 == {
    ParameterType    -> Internal
  },

  rWH4D210 == {
    ParameterType    -> Internal
  },

  rWH4D211 == {
    ParameterType    -> Internal
  },

  rBH4D23 == {
    ParameterType    -> Internal
  },

  rBH2D41 == {
    ParameterType    -> Internal
  },

  rBH2D42 == {
    ParameterType    -> Internal
  },

  rBH2D43 == {
    ParameterType    -> Internal
  },

  rWH2D41 == {
    ParameterType    -> Internal
  },

  rWH2D42 == {
    ParameterType    -> Internal
  },

  rWH2D43 == {
    ParameterType    -> Internal
  },

  aG2W21 == {
    ParameterType    -> Internal
  },

  aG2W22 == {
    ParameterType    -> Internal
  },

  aG2W23 == {
    ParameterType    -> Internal
  },

  aG2W24 == {
    ParameterType    -> Internal
  },

  aG2W25 == {
    ParameterType    -> Internal
  },

  aG2W26 == {
    ParameterType    -> Internal
  },

  aG2W27 == {
    ParameterType    -> Internal
  },

  aG2B21 == {
    ParameterType    -> Internal
  },

  aG2B22 == {
    ParameterType    -> Internal
  },

  aG2B23 == {
    ParameterType    -> Internal
  },

  aG2B24 == {
    ParameterType    -> Internal
  },

  aG2B25 == {
    ParameterType    -> Internal
  },

  aG2B26 == {
    ParameterType    -> Internal
  },

  aG2B27 == {
    ParameterType    -> Internal
  },

  aW2B21 == {
    ParameterType    -> Internal
  },

  aW2B22 == {
    ParameterType    -> Internal
  },

  aW2B23 == {
    ParameterType    -> Internal
  },

  aW2B24 == {
    ParameterType    -> Internal
  },

  aW2B25 == {
    ParameterType    -> Internal
  },

  aW2B26 == {
    ParameterType    -> Internal
  },

  aW2B27 == {
    ParameterType    -> Internal
  },

  aG2H2D21 == {
    ParameterType    -> Internal
  },

  aG2H2D22 == {
    ParameterType    -> Internal
  },

  aG2H2D23 == {
    ParameterType    -> Internal
  },

  rG2H2D24 == {
    ParameterType    -> Internal
  },

  rG2H2D25 == {
    ParameterType    -> Internal
  },

  rG2H2D26 == {
    ParameterType    -> Internal
  },

  rG2H2D27 == {
    ParameterType    -> Internal
  },

  rG2H2D28 == {
    ParameterType    -> Internal
  },

  rG2H2D29 == {
    ParameterType    -> Internal
  },

  rG2H2D210 == {
    ParameterType    -> Internal
  },

  rG2H2D211 == {
    ParameterType    -> Internal
  },

  rG2H2D212 == {
    ParameterType    -> Internal
  },

  rG2H2D213 == {
    ParameterType    -> Internal
  },

  rG2H2D214 == {
    ParameterType    -> Internal
  },

  aW2H2D21 == {
    ParameterType    -> Internal
  },

  aW2H2D22 == {
    ParameterType    -> Internal
  },

  aW2H2D23 == {
    ParameterType    -> Internal
  },

  aW2H2D24 == {
    ParameterType    -> Internal
  },

  aW2H2D25 == {
    ParameterType    -> Internal
  },

  aW2H2D26 == {
    ParameterType    -> Internal
  },

  rW2H2D27 == {
    ParameterType    -> Internal
  },

  rW2H2D28 == {
    ParameterType    -> Internal
  },

  rW2H2D29 == {
    ParameterType    -> Internal
  },

  rW2H2D210 == {
    ParameterType    -> Internal
  },

  rW2H2D211 == {
    ParameterType    -> Internal
  },

  rW2H2D212 == {
    ParameterType    -> Internal
  },

  rW2H2D213 == {
    ParameterType    -> Internal
  },

  rW2H2D214 == {
    ParameterType    -> Internal
  },

  rW2H2D215 == {
    ParameterType    -> Internal
  },

  rW2H2D216 == {
    ParameterType    -> Internal
  },

  rW2H2D217 == {
    ParameterType    -> Internal
  },

  rW2H2D218 == {
    ParameterType    -> Internal
  },

  rW2H2D219 == {
    ParameterType    -> Internal
  },

  aWBH2D21 == {
    ParameterType    -> Internal
  },

  aWBH2D22 == {
    ParameterType    -> Internal
  },

  aWBH2D23 == {
    ParameterType    -> Internal
  },

  aWBH2D24 == {
    ParameterType    -> Internal
  },

  aWBH2D25 == {
    ParameterType    -> Internal
  },

  aWBH2D26 == {
    ParameterType    -> Internal
  },

  rWBH2D27 == {
    ParameterType    -> Internal
  },

  rWBH2D28 == {
    ParameterType    -> Internal
  },

  rWBH2D29 == {
    ParameterType    -> Internal
  },

  rWBH2D210 == {
    ParameterType    -> Internal
  },

  rWBH2D211 == {
    ParameterType    -> Internal
  },

  rWBH2D212 == {
    ParameterType    -> Internal
  },

  rWBH2D213 == {
    ParameterType    -> Internal
  },

  rWBH2D214 == {
    ParameterType    -> Internal
  },

  rWBH2D215 == {
    ParameterType    -> Internal
  },

  rWBH2D216 == {
    ParameterType    -> Internal
  },

  rWBH2D217 == {
    ParameterType    -> Internal
  },

  rWBH2D218 == {
    ParameterType    -> Internal
  },

  rWBH2D219 == {
    ParameterType    -> Internal
  },

  aB2H2D21 == {
    ParameterType    -> Internal
  },

  aB2H2D22 == {
    ParameterType    -> Internal
  },

  aB2H2D23 == {
    ParameterType    -> Internal
  },

  rB2H2D24 == {
    ParameterType    -> Internal
  },

  rB2H2D25 == {
    ParameterType    -> Internal
  },

  rB2H2D26 == {
    ParameterType    -> Internal
  },

  rB2H2D27 == {
    ParameterType    -> Internal
  },

  rB2H2D28 == {
    ParameterType    -> Internal
  },

  rB2H2D29 == {
    ParameterType    -> Internal
  },

  rB2H2D210 == {
    ParameterType    -> Internal
  },

  rB2H2D211 == {
    ParameterType    -> Internal
  },

  rB2H2D212 == {
    ParameterType    -> Internal
  },

  aG41 == {
    ParameterType    -> Internal
  },

  aG42 == {
    ParameterType    -> Internal
  },

  aG43 == {
    ParameterType    -> Internal
  },

  aG44 == {
    ParameterType    -> Internal
  },

  aG45 == {
    ParameterType    -> Internal
  },

  aG46 == {
    ParameterType    -> Internal
  },

  aG47 == {
    ParameterType    -> Internal
  },

  aG48 == {
    ParameterType    -> Internal
  },

  aG49 == {
    ParameterType    -> Internal
  },

  aB41 == {
    ParameterType    -> Internal
  },

  aB42 == {
    ParameterType    -> Internal
  },

  aB43 == {
    ParameterType    -> Internal
  },

  aW41 == {
    ParameterType    -> Internal
  },

  aW42 == {
    ParameterType    -> Internal
  },

  aW43 == {
    ParameterType    -> Internal
  },

  aW44 == {
    ParameterType    -> Internal
  },

  aW45 == {
    ParameterType    -> Internal
  },

  aW46 == {
    ParameterType    -> Internal
  },

  aG3B1 == {
    ParameterType    -> Internal
  },

  aG3B2 == {
    ParameterType    -> Internal
  },

  aG3B3 == {
    ParameterType    -> Internal
  },

  aG3B4 == {
    ParameterType    -> Internal
  },

  rB2D4 == {
    ParameterType    -> Internal
  },

  rW2D4 == {
    ParameterType    -> Internal
  },

  rG2D4 == {
    ParameterType    -> Internal
  },

  rW2BD21 == {
    ParameterType    -> Internal
  },

  rW2BD22 == {
    ParameterType    -> Internal
  },

  rW2BD23 == {
    ParameterType    -> Internal
  },

  rW2BD24 == {
    ParameterType    -> Internal
  },

  rG2BD21 == {
    ParameterType    -> Internal
  },

  rG2BD22 == {
    ParameterType    -> Internal
  },

  rG2BD23 == {
    ParameterType    -> Internal
  },

  rG2BD24 == {
    ParameterType    -> Internal
  },

  rW3D21 == {
    ParameterType    -> Internal
  },

  rW3D22 == {
    ParameterType    -> Internal
  },

  rW3D23 == {
    ParameterType    -> Internal
  },

  rW3D24 == {
    ParameterType    -> Internal
  },

  rG3D21 == {
    ParameterType    -> Internal
  },

  rG3D22 == {
    ParameterType    -> Internal
  },

  rG3D23 == {
    ParameterType    -> Internal
  },

  rG3D24 == {
    ParameterType    -> Internal
  }

};


(* Lagrangian *)

gotoBFM = {Wi[a__]->Wi[a]+Wiquan[a],B[a__]->B[a]+Bquan[a],G[a__]->G[a]+Gquan[a]};

Lfermion := ExpandIndices[I LLbar[sp1,i1,f1].Ga[mu,sp1,sp2].DC[LL[sp2,i1,f1], mu] + I ERbar[sp1,f1].Ga[mu,sp1,sp2].DC[ER[sp2,f1],mu] + I QLbar[sp1,i1,c1,f1].Ga[mu,sp1,sp2].DC[QL[sp2,i1,c1,f1], mu] + I DRbar[sp1,c1,f1].Ga[mu,sp1,sp2].DC[DR[sp2,c1,f1], mu] + I URbar[sp1,c1,f1].Ga[mu,sp1,sp2].DC[UR[sp2,c1,f1], mu]/.gotoBFM]

LHiggs := ExpandIndices[DC[Phibar[i1],mu] DC[Phi[i1],mu] - 1/2 \[Lambda] Phibar[i1] Phi[i1] Phibar[i2] Phi[i2]/.gotoBFM]

LYukawa := ExpandIndices[- YU[f1,f2] QLbar[sp1,i1,c1,f1].UR[sp1,c1,f2] Eps[i1,i2] Phibar[i2] - YD[f1,f2] QLbar[sp1,i1,c1,f1].DR[sp1,c1,f2] Phi[i1] - YE[f1,f2] LLbar[sp1,i1,f1].ER[sp1,f2] Phi[i1] /.gotoBFM]

Lgauge := ExpandIndices[-1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,j1] FS[Wi,mu,nu,j1] - 1/4 FS[G,mu,nu,c1] FS[G,mu,nu,c1]/.gotoBFM]

Lghost := ExpandIndices[-ghBbar.DC[DC[ghB,mu]/.gotoBFM,mu] - ghWibar[j1].DC[DC[ghWi[j1],mu]/.gotoBFM,mu] - ghGbar[c1].DC[DC[ghG[c1],mu]/.gotoBFM,mu]]

Lfixing := ExpandIndices[-1/2 DC[Wiquan[mu,j1],mu] DC[Wiquan[nu,j1],nu] -1/2 DC[Bquan[mu],mu] DC[Bquan[nu],nu] -1/2 DC[Gquan[mu,c1], mu] DC[Gquan[nu,c1],nu]]

sigma[mu_,nu_,sp1_,sp2_] := I/2 (Ga[mu,sp1,sp3].Ga[nu,sp3,sp2] - Ga[nu,sp1,sp3].Ga[mu,sp3,sp2])


LSM := Lfermion + LHiggs + (LYukawa + HC[LYukawa]) + Lgauge + Lghost + Lfixing

